Deflation techniques for finding distinct solutions of nonlinear partial differential equations

Nonlinear systems of partial differential equations (PDEs) may permit several distinct solutions. The typical current approach to finding distinct solutions is to start Newton's method with many different initial guesses, hoping to find starting points that lie in different basins of attraction. In this paper, we present an infinite-dimensional deflation algorithm for systematically modifying the residual of a nonlinear PDE problem to eliminate known solutions from consideration. This enables the Newton--Kantorovitch iteration to converge to several different solutions, even starting from the same initial guess. The deflated Jacobian is dense, but an efficient preconditioning strategy is devised, and the number of Krylov iterations is observed not to grow as solutions are deflated. The power of the approach is demonstrated on several problems from special functions, phase separation, differential geometry and fluid mechanics that permit distinct solutions.

==> bratu/pathFollowBratu.m <==
%% The Bratu problem
%
% For the BVP
%
%   u'' + lambda*exp(u) = 0,    u(0) = u(1) = 0
%
% it is known that there exist:
%   (i)   two solutions for lambda < lambda_crit ~ 3.5153;
%   (ii)  one solution for lambda = lambda_crit
%   (iii) no solutions for lambda > lambda_crit
%
% We now obtain a bifurcation diagram for this problem.

%% Find the initial solution:
d = [0 1];
lam0 = 0.01;
x = chebfun('x', d);
% Chebop for finding the initial solution:
N = chebop(@(x,u) diff(u,2) + lam0.*exp(u),d);
N.bc = @(x, u)[u(d(1)); u(d(2))];   % Boundary conditions
u0 = N\0;
disp(['Initial solution found. Norm of residual: ' num2str(norm(N.op(x,u0)))])
plot(u0) 
title(sprintf('Initial solution for $\\lambda=%2.2f$', lam0), ...
    'interpreter','latex')

%% Now trace out the curve in (u, lambda) space
% Chebop for tracing the curve:
H = chebop(@(x,u,lam) diff(u,2) + lam.*exp(u),d);
H.bc = @(x,u,lam)[u(d(1)); u(d(2))];
% What we draw on the y-axis of the bifurcation diagram:
measure = @(u) u((d(2)+d(1))/2);
% How many steps along the curve we want to take
maxCounter = 1000;
% Maximum allowed stepsize
slmax = .01;
% Manually construct the derivative. Always computing the derivative via AD
% would be expensive, but if we could differentiate the computational graph once
% and for all, we'd get away with cheap derivatives!

% Derivative of differential equation part:
D2 = operatorBlock.diff(d, 2);
A = @(u,lam) D2 + operatorBlock.mult(lam.*exp(u));
g = @(u,lam) exp(u);

% Derivative of boundary conditions:
E = functionalBlock.eval(d);
BCmat = [E(d(1)) 0; E(d(2)) 0];

% Call the path-following method:
[uquasi, lamvec, mvec] = followPath(H, A, g, BCmat, u0, lam0, measure, ...
    'plotOn', 1, 'maxCounter',maxCounter,'slmax',slmax);


%% Obtain two solutions for lambda = 2
lam = 2;
d = [0 1];
x = chebfun('x', d);
% Chebop for finding the initial solution:
N = chebop(@(x,u) diff(u,2) + lam*exp(u),d);
N.bc = @(x, u)[u(d(1)); u(d(2))];   % Boundary conditions
u2a = N\0;

% Change to an initial guess that was close to the other solution
N.init = uquasi(:, 560);
u2b = N\0;
plot(u2a), hold on 
plot(u2b)
%% Plot a nice bifurcation diagram
close
figure(1),

hfig = figure(1);

xwidth = 1108;
ywidth = 500;
set(hfig,'PaperPositionMode','auto')
set(hfig, 'Position', [640 558 xwidth ywidth])

subplot('position',[0.04 .1 .5 .8])
hold on
lamvec2m = lamvec(1:192);
mvec2m = mvec(1:192);
lamvec2m2 = lamvec(557:end);
mvec2m2 = mvec(557:end);
lamvec2p = lamvec(lamvec > 2);
mvec2p = mvec(lamvec > 2);
plot(lamvec2m, mvec2m, 'k-','linewidth',2 )
plot(lamvec2m2, mvec2m2, 'k-','linewidth',2 )
plot(lamvec2p,mvec2p,'k-.','markersize',8,'linewidth',2)
lc = 3.5153;

xlabel('$\lambda$','interpreter','latex','fontsize',14')
ylabel('$u\left(\frac{1}{2}\right)$','interpreter','latex','fontsize',14')
yl = ylim;
plot([lc,lc],[yl(1), yl(2)],'k:','linewidth',2)
text(lc-.75,yl(2)-2.65,'$\lambda = \lambda^{\mathrm{crit}} \rightarrow$', ...
    'interpreter', 'latex', 'fontsize', 16)
title('Bifurcation diagram for $u''''+\lambda e^u = 0, u(0) = u(1) = 0$.', ...
    'interpreter','latex','fontsize',16)
box on

r1 = 0.3337;
r2 = 2.8828;
plot(2, r1,'bx','markersize', 16,'linewidth',2)
plot(2, r2,'rx','markersize', 16,'linewidth',2)
annotation(hfig,'arrow',[.29 .29],...
    [.2 0.3]);
hold off

% Plot the two solutions for lambda = 2
subplot('position',[.615 .1 .3 .8])
plot(u2a,'linewidth', 2); hold on
plot(u2b, 'r--', 'linewidth', 2)
xlabel('$x$','interpreter','latex','fontsize',14')
ylabel('$u(x)$','interpreter','latex','fontsize',14')
title('Two solutions for $\lambda = 2$.', ...
    'interpreter','latex','fontsize',16)

%% Export
print -depsc2  bratuChebfun.eps;
!epstopdf bratuChebfun.eps


==> sigmoid/sigmoidChebfun.m <==
r =  -sqrt(1/3*(sqrt(7)-2));
x = chebfun('x', [-10 r 10]);
% Original sigmoid function:
s = x./sqrt(1 + x.^2) + 2*x.^2./sqrt(1 + x.^4);

% The analytical root:
r =  -sqrt(1/3*(sqrt(7)-2));
% Deflate!
sdef = s./(x-r).^2;
% ylim([-3 3])

ssdef = s./(x-r).^2 + s;
%%

close
figure(1),

hfig = figure(1);

xwidth = 1108;
ywidth = 500;
set(hfig,'PaperPositionMode','auto')
set(hfig, 'Position', [640 558 xwidth ywidth])

fs = 14; % Fontsize for titles
subplot(1,3,1)
plot(s, 'linewidth', 2)
ylim([-1 5])
set(gca,'ytick',-1:5)
set(gca,'fontsize', 12)
grid on
title('The sigmoid function', ...
    'interpreter', 'latex','fontsize', fs)
shg

subplot(1,3,2)

% Manually add grid to avoid grid-line at breakpoint

plot(sdef,'linewidth', 2, 'jumpline', 'none')
ylim([-1 5])
set(gca,'ytick',-1:5)
set(gca,'fontsize', 12)
title('After the unshifted deflation operator.' ,...
    'interpreter', 'latex', 'fontsize', fs)
grid on

subplot(1, 3, 3)
plot(ssdef,'linewidth', 2, 'jumpline', 'none')
ylim([-1 5])
set(gca,'ytick',-1:5)
set(gca,'fontsize', 12)
title('After the shifted deflation operator.' ,...
    'interpreter', 'latex', 'fontsize', fs)
grid on

%%
print -depsc2  sigmoidChebfun.eps;
!epstopdf sigmoidChebfun.eps

